What is the nature of GW230529? An exploration of the gravitational lensing hypothesis

On the 29th of May 2023, the LIGO-Virgo-KAGRA Collaboration observed a compact binary coalescence event consistent with a neutron star-black hole merger, though the heavier object of mass 2.5-4.5 $M_\odot$ would fall into the purported lower mass gap. An alternative explanation for apparent observations of events in this mass range has been suggested as strongly gravitationally lensed binary neutron stars. In this scenario, magnification would lead to the source appearing closer and heavier than it really is. Here, we investigate the chances and possible consequences for the GW230529 event to be gravitationally lensed. We find this would require high magnifications and we obtain low rates for observing such an event, with a relative fraction of lensed versus unlensed observed events of $2 \times 10^{-3}$ at most. When comparing the lensed and unlensed hypotheses accounting for the latest rates and population model, we find a 1/58 chance of lensing, disfavoring this option. Moreover, when the magnification is assumed to be strong enough to bring the mass of the heavier binary component below the standard limits on neutron star masses, we find high probability for the lighter object to have a sub-solar mass, making the binary even more exotic than a mass-gap neutron star-black hole system. Even when the secondary is not sub-solar, its tidal deformability would likely be measurable, which is not the case for GW230529. Finally, we do not find evidence for extra lensing signatures such as the arrival of additional lensed images, type-II image dephasing, or microlensing. Therefore, we conclude it is unlikely for GW230529 to be a strongly gravitationally lensed binary neutron star signal.

==> simulations/m43A_neha/rate_estimate.py <==


import numpy as np
import matplotlib.pyplot as plt
from scipy.integrate import quad
from astropy.cosmology import LambdaCDM

from ler.rates import LeR
from ler.utils import get_param_from_json
import os
os.environ['NUMEXPR_MAX_THREADS'] = '18'

np.random.seed(10768)

cosmo = LambdaCDM(H0=70, Om0=0.3, Ode0=0.7)

zmax = 2.0

#=====================================================================================#
#=====================================================================================#


bns_mass_model = np.load('./m43A_BNS.npy')  # mass1, mass2, z_merger, rate_density at source
masses = bns_mass_model[:-2]
sorted_mass =  np.array([ [i.max(), i.min()] for i in masses.T])
m_tot_max = ((sorted_mass[:,0] + sorted_mass[:,1]).max()) *(1+zmax)
#data_model = np.array([i for i in zip(sorted_mass[:,0], sorted_mass[:,1] , bns_mass_model[2])])


#del bns_mass_model, masses, sorted_mass


def mass_model(size, param=None):
	
	indx = np.random.randint(0, len(sorted_mass), size)
	    
	mass1, mass2 = sorted_mass[indx][:,0], sorted_mass[indx][:,1]

	return mass1, mass2



#names_sel, bns_sel, nsbh_sel, bbh_sel  = Model_name[cut], R0_BNS[cut], R0_NSBH[cut], R0_BBH[cut]
#np.save('selected_models', np.array([names_sel, bns_sel, nsbh_sel, bbh_sel ]))

#model_data = np.load('./selected_models.npy')
#The BNS_R0 preduicted by the models
#M30B 122.0
#M40B 122.0
#M60B 118.0
#M70B 120.0
#M13A 193.0
#M23A 204.0
#M33A 321.0
#M43A 323.0
	
R0_bns = 323.0

## aligo_O4low.txt  from here https://dcc.ligo.org/LIGO-T2000012/public

ler = LeR(npool=12, verbose=True, event_type = 'BNS', mtot_max=m_tot_max, z_min = 0.0001, z_max = zmax,
    # for source parameters
    
    
    source_priors=dict(
        merger_rate_density='merger_rate_density_chris_models',
        source_frame_masses=mass_model,
    ),
    
    source_priors_params=dict(
    merger_rate_density=dict( R0 = R0_bns* 1e-9),


    ),
    # for lens parameters
    lens_functions=dict(
        strong_lensing_condition="rjs_with_cross_section_SIE",
        optical_depth="optical_depth_SIE_hemanta",
    ),
    lens_priors=dict(
        velocity_dispersion="velocity_dispersion_gengamma",
    ),
    lens_priors_params=dict(
        velocity_dispersion=dict(a=2.32 / 2.67, c=2.67,  vd_min=10, vd_max=350),
    ),
    
    # for snr generation
    #waveform_approximant = 'IMRPhenomD',
    snr_type='interpolation',
    #spin_zero=False,
    #spin_precession=True,
    psds = dict( L1 = 'custom_psd.txt'),
    ifos = ['L1'],
)

# ler.batch_size = 100000 # for faster computation
#unlensed_param = ler.unlensed_cbc_statistics(size=5000, resume=False, save_batch=False)


#lensed_param = ler.lensed_cbc_statistics(size=5000, resume=False, save_batch=False)

#=====================================================================================#
#=====================================================================================#
# snr_cut=8.0
#ler.selecting_n_unlensed_detectable_events(size=2000, batch_size=10000, snr_threshold=8.0, output_jsonfile='n_unlensed_detectable_bns.json', meta_data_file='n_unlensed_detectable_bns_meta.json', resume=False);


ler.selecting_n_lensed_detectable_events(size=1000, batch_size=100000, snr_threshold=8.0, num_img=1, output_jsonfile='n_lensed_detectable_bns.json', meta_data_file='n_lensed_detectable_bns_meta.json', resume=False);











